Flat phase of quenched disordered membranes at three-loop order

We study quenched disordered polymerized membranes in their flat phase by means of a three-loop perturbative analysis performed in dimension $D = 4-\epsilon$. We derive the renormalization group equations at this order and solve them up to order $\epsilon^3$. Our results confirm those obtained by Coquand et al. within a nonperturbative approach [Phys. Rev. E 97, 030102(R) (2018)] predicting a finite-temperature, finite-disorder wrinkling transition and those obtained by Coquand and Mouhanna within a recent two-loop order approach [Phys. Rev. E 103, L031001 (2021)], while correcting some of the results obtained in this last reference. We compute the anomalous dimensions that characterize the scaling behavior at the various fixed points of the renormalization group flow diagram. They appear to be in strong agreement with those predicted within the nonperturbative context.

==> anc/SM.m <==
README = "This file was generated automatically via Mathematica. It can be \
imported directly with the Mathematica command Import. It contains the 5 \
different beta functions (betamu, betala, betaDmu, betaDla, betaDka)and the \
anomalous dimension (eta) all up to 3-loop order for the quenched disordered \
membranes in their flat phase with both longitudinal and transverse \
deformations (S. Metayer and D. Mouhanna '22). The short notations are: \
mu=mu, la=lambda, ka=kappa, Dx=Delta_x, eta=eta and z3=Zeta_3 the Riemann \
zeta function at integer value 3."
 
betamu = -(eps*mu) - (mu*(120*Dmu^2*(17*la^4 + 14*la^3*mu + 10*la^2*mu^2 - 
          8*la*mu^3 - 4*mu^4) - Dmu*mu*
         ((4080*(1 + 2*Dka) + dc*(241 + 28*Dka))*la^4 + 
          6*(1780*(1 + 2*Dka) + dc*(397 + 340*Dka))*la^3*mu + 
          8*mu^3*(-480*Dla - 120*(1 + 2*Dka)*mu + dc*(259 + 64*Dka)*mu) + 
          2*la^2*mu*(-3660*Dla + 3120*(1 + 2*Dka)*mu + dc*(3127 + 3076*Dka)*
             mu) + 8*la*mu^2*(-480*Dla + (240 + 743*dc + 480*Dka + 
              578*dc*Dka)*mu)) + mu^2*((dc*(7 - 206*Dka + 16*Dka^2) + 
            60*(34 + 102*Dka + 117*Dka^2))*la^4 + 
          (1800*(5 + 15*Dka + 18*Dka^2) + dc*(283 - 740*Dka + 814*Dka^2))*
           la^3*mu + la^2*mu*(-7320*(1 + 2*Dka)*Dla + 227*dc*(1 + 4*Dka)*
             Dla + 300*(38 + 114*Dka + 153*Dka^2)*mu + 
            18*dc*(60 - 47*Dka + 175*Dka^2)*mu) + 4*la*mu^2*
           (2*(dc + 229*dc*Dka - 2070*(1 + 2*Dka))*Dla + 
            (180*(4 + 12*Dka + 27*Dka^2) + dc*(287 - 274*Dka + 836*Dka^2))*
             mu) + 4*mu^2*(1590*Dla^2 + (-960*(1 + 2*Dka) + dc*(-223 + 
                8*Dka))*Dla*mu + 2*(30*(-2 - 6*Dka + 9*Dka^2) + 
              dc*(16 - 179*Dka + 43*Dka^2))*mu^2))))/
      (55296*(la + 2*mu)^4*Pi^4) + 
     (mu*(2*Dka*mu*(la + 2*mu)*((30 + dc)*la + 2*(15 + dc)*mu) - 
        60*Dmu*(la^2 + 2*la*mu + 2*mu^2) + mu*((60 + dc)*la^2 + 
          4*(45 + dc)*la*mu + 4*mu*(-15*Dla + (30 + dc)*mu))))/
      (96*(la + 2*mu)^2*Pi^2) + 
     (mu*(24*Dmu^3*(5*la^6*(-13543 + 3240*z3) + 240*la*mu^5*
           (-10585 + 11664*z3) + 80*mu^6*(-10585 + 11664*z3) + 
          32*la^3*mu^3*(-70259 + 80352*z3) + 2*la^5*mu*
           (-132029 + 115992*z3) + 8*la^2*mu^4*(-405143 + 452304*z3) + 
          2*la^4*mu^2*(-482401 + 525528*z3)) - 8*Dmu^2*mu*
         (la^6*(-609435 - 332056*dc + 145800*z3 + 46332*dc*z3) + 
          la^5*mu*(-3199305 + 2031480*z3 + dc*(-2008651 + 780840*z3)) + 
          8*mu^5*(Dla*(49233 - 89424*z3) + mu*(-952650 - 63547*dc + 
              1049760*z3 + 47952*dc*z3)) + 4*la^2*mu^3*
           (-6*Dla*(-60847 + 43416*z3) + mu*(-7489506 + 8499168*z3 + 
              11*dc*(-145051 + 107568*z3))) + 3*la^4*mu*
           (Dla*(274261 + 18792*z3) + 6*mu*(-541649 + 543672*z3 + 
              dc*(-295097 + 169812*z3))) + 12*la*mu^4*
           (Dla*(65644 - 119232*z3) + mu*(-1938122 + 2159136*z3 + 
              dc*(-234461 + 181440*z3))) + 6*la^3*mu^2*
           (-336*Dla*(-529 + 162*z3) + mu*(-3615820 + 4030560*z3 + 
              dc*(-1299437 + 871776*z3))) + 3*Dka*(la + 2*mu)*
           (8*la*mu^4*(-1496601 - 185629*dc + 1361448*z3 + 128952*dc*z3) + 
            16*la^2*mu^3*(-817570 - 192247*dc + 726570*z3 + 136566*dc*z3) + 
            4*la^3*mu^2*(-1934166 - 823903*dc + 1539648*z3 + 544644*dc*z3) + 
            8*mu^5*(-570215 + 524880*z3 + dc*(-34189 + 18144*z3)) + 
            la^5*(-735415 + 145800*z3 + dc*(-455537 + 136728*z3)) + 
            la^4*mu*(-2718737 + 1656936*z3 + dc*(-1743655 + 1008288*z3)))) + 
        2*Dmu*mu^2*(la^6*(-2437740 - 1877822*dc + 206571*dc^2 + 583200*z3 + 
            712800*dc*z3) + 6*la^5*mu*(200231*dc^2 + 
            16*(-167587 + 82296*z3) + 8*dc*(-273328 + 131139*z3)) + 
          12*la^2*mu^2*(2*Dla*mu*(776620 + dc*(1124835 - 454032*z3) - 
              336960*z3) - 50*Dla^2*(9193 + 1296*z3) + 
            mu^2*(-10538428 - 3671427*dc + 181672*dc^2 + 11798784*z3 + 
              2669760*dc*z3)) + 2*la^3*mu^2*
           (Dla*(9781656 + dc*(7190914 - 902016*z3) - 528768*z3) + 
            3*mu*(-16016520 - 9136162*dc + 527679*dc^2 + 16796160*z3 + 
              6125760*dc*z3)) + 16*mu^4*(-3*Dla^2*(72461 + 2592*z3) + 
            mu^2*(-1905300 - 76699*dc + 5364*dc^2 + 2099520*z3 + 
              67392*dc*z3) - 4*Dla*mu*(-49233 + 89424*z3 + dc*(-156853 + 
                91044*z3))) + 8*la*mu^3*(-6*Dla^2*(72461 + 2592*z3) - 
            4*Dla*mu*(1215*(-341 + 288*z3) + 56*dc*(-14753 + 7614*z3)) + 
            mu^2*(92885*dc^2 + 1536*(-7699 + 8667*z3) + 8*dc*(-255991 + 
                199908*z3))) + 2*Dka^2*(la + 2*mu)^2*
           (-24*mu^4*(1083999 + 1404*dc^2 + dc*(76510 - 25920*z3) - 
              935712*z3) + 12*la^2*mu^2*(-4517259 + 41871*dc^2 + 3100032*z3 + 
              dc*(-1944025 + 1224504*z3)) + la^4*(365574*dc^2 + 
              1080*(-8647 + 756*z3) + dc*(-5459161 + 1699056*z3)) + 
            4*la*mu^3*(27189*dc^2 + 30*(-495145 + 400464*z3) + 
              dc*(-3412534 + 2102760*z3)) + 4*la^3*mu*(-6809109 + 
              144087*dc^2 + 3135672*z3 + dc*(-4281265 + 2395818*z3))) + 
          2*la^4*mu*(2*Dla*(1645566 + 779791*dc + 112752*z3 + 120204*dc*z3) + 
            mu*(1351015*dc^2 + 48*(-508129 + 413262*z3) + dc*(-18546817 + 
                10819008*z3))) + 6*Dka*(la + 2*mu)*
           (la^5*(-1886570 + 130101*dc^2 + 421200*z3 + 205*dc*(-7213 + 
                2592*z3)) + 4*la^4*mu*(120786*dc^2 + 1035*(-2155 + 1152*z3) + 
              dc*(-1853375 + 908172*z3)) + 4*mu^4*(Dla*(539804 + 789668*dc - 
                339552*z3 - 484704*dc*z3) + mu*(-2939880 - 195997*dc + 
                1518*dc^2 + 3032640*z3 + 82944*dc*z3)) + 
            2*la*mu^3*(-8*Dla*(-295438 - 437961*dc + 79704*z3 + 248508*dc*
                 z3) + mu*(-15671528 - 3477271*dc + 78292*dc^2 + 
                16257024*z3 + 2218752*dc*z3)) + la^3*mu*
             (4*Dla*(954172 + 553279*dc + 14904*z3 - 53460*dc*z3) + 
              mu*(-21261192 - 14730823*dc + 658742*dc^2 + 18579456*z3 + 
                8877600*dc*z3)) + 2*la^2*mu^2*(-48*Dla*(-51708 + 9639*z3 + 
                dc*(-56480 + 26109*z3)) + mu*(251245*dc^2 + 
                216*(-80231 + 80268*z3) + 16*dc*(-466195 + 300348*z3))))) - 
        mu^3*(la^6*(-1625160 - 1294772*dc + 130101*dc^2 + 388800*z3 + 
            495072*dc*z3) + 4*la^5*mu*(-3229914 - 2688217*dc + 234842*dc^2 + 
            1279152*z3 + 1189080*dc*z3) + 16*mu^3*
           (Dla*mu^2*(196932 - 22676*dc^2 + dc*(862667 - 619488*z3) - 
              357696*z3) + 9*Dla^3*(43021 + 6912*z3) + 
            mu^3*(-1270200 - 73714*dc + 759*dc^2 + 1399680*z3 + 
              36288*dc*z3) - 3*Dla^2*mu*(144922 + 5184*z3 + dc*(99911 + 
                34560*z3))) + 4*Dka^3*(la + 2*mu)^3*
           (2*la^2*mu*(-5541456 - 3038143*dc + 135051*dc^2 + 2200608*z3 + 
              1800144*dc*z3) - 2*mu^3*(5457*dc^2 + dc*(137321 - 15552*z3) - 
              960*(-3235 + 2673*z3)) + la^3*(245577*dc^2 + 480*(-10517 + 
                648*z3) + 16*dc*(-158999 + 63666*z3)) + 
            la*mu^2*(51939*dc^2 + 128*dc*(-31571 + 20169*z3) + 
              96*(-130073 + 90234*z3))) - 8*la*mu^3*
           (3*Dla^2*(1064222 + 382699*dc + 134784*z3 + 216864*dc*z3) + 
            Dla*mu*(-2526792 - 5747330*dc + 315247*dc^2 + 1368576*z3 + 
              3462912*dc*z3) - 2*mu^2*(-4007532 + 24953*dc^2 + 4556736*z3 + 
              dc*(-1083809 + 728352*z3))) - 4*la^2*mu^2*
           (12*Dla^2*(229825 + 70697*dc + 32400*z3 + 45576*dc*z3) - 
            2*mu^2*(-11380692 - 6014521*dc + 231344*dc^2 + 12254976*z3 + 
              3862080*dc*z3) + 3*Dla*mu*(-3681684 + 394770*dc^2 + 404352*z3 + 
              dc*(-4563685 + 2083968*z3))) + 2*la^3*mu^2*
           (Dla*(-1513583*dc^2 + dc*(13590788 - 4593024*z3) + 
              48*(318697 + 5184*z3)) + 6*mu*(-6566068 + 269437*dc^2 + 
              5733504*z3 + dc*(-4832941 + 2795904*z3))) + 
          la^4*mu*(Dla*(6582264 - 621844*dc^2 + dc*(4784396 - 1184544*z3) + 
              451008*z3) + mu*(2561413*dc^2 + 480*(-88997 + 54756*z3) + 
              4*dc*(-8847289 + 4501008*z3))) + 6*Dka*(la + 2*mu)*
           (la^5*(-1354300 - 1100422*dc + 104611*dc^2 + 324000*z3 + 
              422496*dc*z3) + 2*la^4*mu*(-4028890 + 269583*dc^2 + 
              1807920*z3 + 19*dc*(-183307 + 84240*z3)) + 2*la^2*mu^2*
             (Dla*(7105580 - 544339*dc^2 + dc*(6935018 - 2400192*z3) - 
                492480*z3) + mu*(-13347100 - 8604279*dc + 301366*dc^2 + 
                13996800*z3 + 5298048*dc*z3)) - 4*mu^3*
             (2*mu^2*(1058500 + 776*dc^2 + dc*(72719 - 25920*z3) - 
                1166400*z3) + Dla*mu*(-409904 - 1364181*dc + 20002*dc^2 + 
                456192*z3 + 865728*dc*z3) + Dla^2*(928186 - 334368*z3 + 
                6*dc*(65309 + 1296*z3))) - 2*la*mu^2*(Dla*mu*(-4403088 - 
                7703125*dc + 324592*dc^2 + 1715904*z3 + 4002048*dc*z3) + 
              4*Dla^2*(793685 + 9720*z3 + dc*(312735 + 73872*z3)) - 
              2*mu^2*(28797*dc^2 + 80*(-70259 + 80352*z3) + 
                8*dc*(-230905 + 147096*z3))) + la^3*mu*
             (Dla*(-392044*dc^2 + dc*(3765546 - 832032*z3) + 
                636*(8033 + 216*z3)) + mu*(931681*dc^2 + 40*(-487081 + 
                  366768*z3) + 6*dc*(-2726567 + 1476576*z3)))) + 
          Dka^2*(la + 2*mu)^2*(la^4*(1248921*dc^2 + 1920*(-9964 + 1053*z3) + 
              8*dc*(-1607579 + 633420*z3)) + 4*la^3*mu*(980285*dc^2 + 
              360*(-54151 + 18900*z3) + 2*dc*(-6988987 + 3523500*z3)) + 
            4*la*mu^2*(-2*Dla*(-6469992 - 5664112*dc + 184335*dc^2 + 
                824256*z3 + 2318544*dc*z3) + mu*(-31242420 - 10363804*dc + 
                159395*dc^2 + 28771200*z3 + 6741792*dc*z3)) - 
            12*mu^3*(4*Dla*(-314267 + 2004*dc^2 + 111456*z3 + 
                65*dc*(-6533 + 3672*z3)) + mu*(4521640 + 4937*dc^2 - 
                4354560*z3 - 8*dc*(-31429 + 9288*z3))) + 
            la^2*mu*(-4*Dla*(552948*dc^2 - 12*(1039123 + 85536*z3) + 
                dc*(-6664585 + 739368*z3)) + mu*(3180197*dc^2 + 
                240*(-534797 + 378432*z3) + 16*dc*(-5022161 + 3085452*
                   z3)))))))/(127401984*(la + 2*mu)^6*Pi^6)
 
betala = -(eps*la) + (-120*Dmu^2*la*(17*la^4 + 14*la^3*mu + 10*la^2*mu^2 - 
         8*la*mu^3 - 4*mu^4) + Dmu*(dc*(la + 2*mu)*(378*(1 + 4*Dka)*la^5 + 
           18*(101 + 352*Dka)*la^4*mu + (4411 + 12028*Dka)*la^3*mu^2 + 
           16*(268 + 595*Dka)*la^2*mu^3 + 6*(199 + 148*Dka)*la*mu^4 - 
           68*(1 + 4*Dka)*mu^5) + 120*la*mu*(34*(1 + 2*Dka)*la^4 + 
           89*la^3*(mu + 2*Dka*mu) + 16*la*mu^2*(-2*Dla + mu + 2*Dka*mu) - 
           8*mu^3*(4*Dla + mu + 2*Dka*mu) + la^2*mu*(-61*Dla + 
             52*(mu + 2*Dka*mu)))) - mu*(6*dc^2*(1 + 2*Dka)^2*(3*la + mu)^2*
          (la + 2*mu)^4 + dc*(la + 2*mu)*(54*(7 + 28*Dka + 36*Dka^2)*la^5 + 
           18*(109 + 423*Dka + 597*Dka^2)*la^4*mu + 
           2*mu^4*(17*(1 + 4*Dka)*Dla + 2*(-17 - 68*Dka + 154*Dka^2)*mu) + 
           la*mu^3*(-((559 + 436*Dka)*Dla) + 4*(47 - 55*Dka + 1361*Dka^2)*
              mu) + la^2*mu^2*(-594*(1 + 4*Dka)*Dla + 
             (2489 + 7598*Dka + 18212*Dka^2)*mu) + 
           la^3*mu*(-378*(1 + 4*Dka)*Dla + (3601 + 13000*Dka + 21538*Dka^2)*
              mu)) + 60*la*mu*((34 + 102*Dka + 117*Dka^2)*la^4 + 
           30*(5 + 15*Dka + 18*Dka^2)*la^3*mu + 12*la*mu^2*
            (-23*(1 + 2*Dka)*Dla + (4 + 12*Dka + 27*Dka^2)*mu) + 
           la^2*mu*(-122*(1 + 2*Dka)*Dla + 5*(38 + 114*Dka + 153*Dka^2)*mu) + 
           2*mu^2*(53*Dla^2 + 2*(-2 - 6*Dka + 9*Dka^2)*mu^2 - 
             32*Dla*(mu + 2*Dka*mu)))))/(55296*(la + 2*mu)^4*Pi^4) + 
     (dc*(1 + 2*Dka)*(la + 2*mu)^2*(6*la^2 + 6*la*mu + mu^2) - 
       60*Dmu*la*(la^2 + 2*la*mu + 2*mu^2) + 
       60*la*mu*((1 + Dka)*la^2 + 3*(1 + Dka)*la*mu + 
         mu*(-Dla + 2*(1 + Dka)*mu)))/(96*(la + 2*mu)^2*Pi^2) + 
     (108*(dc + 2*dc*Dka)^3*mu^2*(3*la + mu)^2*(la + 2*mu)^6 - 
       2*dc^2*Dmu*mu*(la + 2*mu)^2*(162*(1471 + 8826*Dka + 13028*Dka^2)*
          la^6 + 36*(25768 + 167353*Dka + 258364*Dka^2)*la^5*mu + 
         3*(629539 + 4081554*Dka + 6283412*Dka^2)*la^4*mu^2 + 
         30*(75571 + 485922*Dka + 745492*Dka^2)*la^3*mu^3 + 
         2*(802757 + 5079162*Dka + 7744476*Dka^2)*la^2*mu^4 + 
         2*(287371 + 1779486*Dka + 2696748*Dka^2)*la*mu^5 + 
         36*(2139 + 12834*Dka + 19292*Dka^2)*mu^6) + dc^2*mu^2*(la + 2*mu)^2*
        (648*(361 + 2166*Dka + 4674*Dka^2 + 4321*Dka^3)*la^6 + 
         6*(216313 + 1323368*Dka + 2891221*Dka^2 + 2725076*Dka^3)*la^5*mu + 
         4*mu^5*(-((32077 + 192462*Dka + 290436*Dka^2)*Dla) + 
           9*(2071 + 12426*Dka + 28507*Dka^2 + 28292*Dka^3)*mu) + 
         2*la*mu^4*(-15*(28241 + 179586*Dka + 277444*Dka^2)*Dla + 
           2*(158047 + 957492*Dka + 2182117*Dka^2 + 2158284*Dka^3)*mu) - 
         2*la^3*mu^2*(36*(22741 + 155596*Dka + 248578*Dka^2)*Dla - 
           5*(331555 + 2045346*Dka + 4574761*Dka^2 + 4448676*Dka^3)*mu) + 
         3*la^4*mu*(-108*(2017 + 12102*Dka + 17936*Dka^2)*Dla + 
           (959561 + 5935406*Dka + 13130617*Dka^2 + 12598860*Dka^3)*mu) + 
         la^2*mu^3*(-20*(90073 + 610998*Dka + 970920*Dka^2)*Dla + 
           (2053999 + 12549774*Dka + 28354063*Dka^2 + 27852660*Dka^3)*mu)) + 
       24*Dmu^3*la*(5*la^6*(-13543 + 3240*z3) + 240*la*mu^5*
          (-10585 + 11664*z3) + 80*mu^6*(-10585 + 11664*z3) + 
         32*la^3*mu^3*(-70259 + 80352*z3) + 2*la^5*mu*(-132029 + 115992*z3) + 
         8*la^2*mu^4*(-405143 + 452304*z3) + 2*la^4*mu^2*
          (-482401 + 525528*z3)) - 16*dc*Dmu^2*(la + 2*mu)*
        (8*mu^7*(3287 - 648*z3) + 9*la^7*(-1969 + 972*z3) + 
         36*la^6*mu*(-6503 + 1755*z3) + 16*la^2*mu^5*(-17863 + 22599*z3) + 
         2*la*mu^6*(11819 + 24624*z3) + 4*la^5*mu^2*(-182264 + 99711*z3) + 
         la^3*mu^4*(-894709 + 788616*z3) + la^4*mu^3*(-1175197 + 
           814536*z3)) - 24*dc*Dka*Dmu^2*(la + 2*mu)*
        (32*mu^7*(3287 - 648*z3) + 36*la^7*(-1969 + 972*z3) - 
         8*la*mu^6*(-41177 + 5184*z3) + 40*la^2*mu^5*(-1723 + 12312*z3) + 
         9*la^6*mu*(-80873 + 32976*z3) + 8*la^3*mu^4*(-194027 + 199908*z3) + 
         8*la^4*mu^3*(-343883 + 259524*z3) + la^5*mu^2*
          (-1970801 + 1227312*z3)) - 24*Dmu^2*la*mu*
        (5*la^6*(-40629 + 9720*z3 + Dka*(-147083 + 29160*z3)) + 
         la^5*mu*(-1066435 + 677160*z3 + Dka*(-4189567 + 1948536*z3)) - 
         8*la^2*mu^3*(Dla*(-60847 + 43416*z3) + mu*(1248251 + 4766881*Dka - 
             1416528*z3 - 4267728*Dka*z3)) - 8*la*mu^4*
          (Dla*(-32822 + 59616*z3) + mu*(969061 + 3563417*Dka - 1079568*z3 - 
             3247776*Dka*z3)) - 8*la^3*mu^2*(84*Dla*(-529 + 162*z3) + 
           mu*(903955 + 3569306*Dka - 1007640*z3 - 2992788*Dka*z3)) + 
         8*mu^5*(Dla*(16411 - 29808*z3) + 10*mu*(-31755 - 114043*Dka + 
             34992*z3 + 104976*Dka*z3)) + la^4*mu*(Dla*(274261 + 18792*z3) + 
           2*mu*(-1624947 - 6587069*Dka + 1631016*z3 + 4736232*Dka*z3))) - 
       24*la*mu^3*(5*la^6*(-13543 + 3240*z3) + 
         la^5*mu*(-538319 + 213192*z3) - 2*la^2*mu^2*
          (2*mu^2*(948391 - 1021248*z3) + 25*Dla^2*(9193 + 1296*z3) + 
           9*Dla*mu*(-102269 + 11232*z3)) + 
         2*mu^3*(4*Dla*mu^2*(16411 - 29808*z3) - 2*Dla^2*mu*
            (72461 + 2592*z3) + 3*Dla^3*(43021 + 6912*z3) + 
           40*mu^3*(-10585 + 11664*z3)) + la^4*mu*(Dla*(274261 + 18792*z3) + 
           20*mu*(-88997 + 54756*z3)) - 2*la*mu^3*
          (4*mu^2*(333961 - 379728*z3) + 4*Dla*mu*(-105283 + 57024*z3) + 
           Dla^2*(532111 + 67392*z3)) + 16*Dka^3*(la + 2*mu)^3*
          (5*la^3*(-10517 + 648*z3) + 20*mu^3*(-3235 + 2673*z3) + 
           la^2*mu*(-115447 + 45846*z3) + la*mu^2*(-130073 + 90234*z3)) + 
         2*la^3*mu^2*(2*Dla*(318697 + 5184*z3) + 
           mu*(-1641517 + 1433376*z3)) + Dka*(la + 2*mu)*
          (25*la^5*(-13543 + 3240*z3) + 5*la^4*mu*(-402889 + 180792*z3) + 
           10*la^2*mu^2*(355279*Dla - 667355*mu - 24624*Dla*z3 + 
             699840*mu*z3) - 2*la*mu^2*(40*mu^2*(70259 - 80352*z3) + 
             Dla^2*(793685 + 9720*z3) + 36*Dla*mu*(-30577 + 11916*z3)) + 
           2*mu^3*(-88*Dla*mu*(-2329 + 2592*z3) + 100*mu^2*(-10585 + 11664*
                z3) + Dla^2*(-464093 + 167184*z3)) + 
           la^3*mu*(159*Dla*(8033 + 216*z3) + 10*mu*(-487081 + 366768*z3))) + 
         2*Dka^2*(la + 2*mu)^2*(40*la^4*(-9964 + 1053*z3) + 
           30*la^3*mu*(-54151 + 18900*z3) + 3*la*mu^2*(359444*Dla - 
             867845*mu - 45792*Dla*z3 + 799200*mu*z3) + 
           mu^3*(Dla*(314267 - 111456*z3) + 10*mu*(-113041 + 108864*z3)) + 
           la^2*mu*(Dla*(1039123 + 85536*z3) + 5*mu*(-534797 + 378432*
                z3)))) + 24*Dmu*la*mu^2*(15*la^6*(-13543 + 3240*z3) + 
         8*la^5*mu*(-167587 + 82296*z3) - 2*la^2*mu^2*
          (2*mu^2*(2634607 - 2949696*z3) + 260*Dla*mu*(-2987 + 1296*z3) + 
           25*Dla^2*(9193 + 1296*z3)) - 4*la*mu^3*
          (810*Dla*mu*(-341 + 288*z3) + Dla^2*(72461 + 2592*z3) - 
           256*mu^2*(-7699 + 8667*z3)) - 4*mu^4*(60*mu^2*(10585 - 11664*z3) + 
           Dla^2*(72461 + 2592*z3) + 4*Dla*mu*(-16411 + 29808*z3)) + 
         4*la^3*mu^2*(Dla*(407569 - 22032*z3) + 
           15*mu*(-133471 + 139968*z3)) + 2*la^4*mu*
          (Dla*(274261 + 18792*z3) + 4*mu*(-508129 + 413262*z3)) + 
         2*Dka^2*(la + 2*mu)^2*(90*la^4*(-8647 + 756*z3) + 
           6*mu^4*(-361333 + 311904*z3) + 10*la*mu^3*(-495145 + 400464*z3) + 
           3*la^2*mu^2*(-1505753 + 1033344*z3) + la^3*mu*(-2269703 + 
             1045224*z3)) + Dka*(la + 2*mu)*(2070*la^4*mu*(-2155 + 1152*z3) + 
           5*la^5*(-188657 + 42120*z3) + 8*mu^4*(Dla*(134951 - 84888*z3) + 
             30*mu*(-24499 + 25272*z3)) + 72*la^2*mu^2*
            (Dla*(34472 - 6426*z3) + 3*mu*(-80231 + 80268*z3)) + 
           4*la^3*mu*(Dla*(477086 + 7452*z3) + 3*mu*(-885883 + 774144*z3)) + 
           8*la*mu^3*(Dla*(295438 - 79704*z3) + mu*(-1958941 + 2032128*
                z3)))) + 4*dc*Dmu*mu*(la + 2*mu)*
        (-2*la^5*mu*(mu*(3042791 + Dka^2*(32272415 - 10324584*z3) + 
             Dka*(15330846 - 8242560*z3) - 1682856*z3) + 72*(1 + 6*Dka)*Dla*
            (-1637 + 729*z3)) + 18*la^7*(-7876 + 3888*z3 + 
           24*Dka*(-1969 + 972*z3) + Dka^2*(-117791 + 29808*z3)) + 
         3*la^6*mu*(9*(-63677 + 28944*z3) + 18*Dka^2*(-358733 + 93384*z3) + 
           Dka*(-3039401 + 1381536*z3)) - 64*mu^6*
          ((1 + 6*Dka)*Dla*(-829 + 1134*z3) + mu*(-3287 + 648*z3 + 
             6*Dka^2*(-745 + 486*z3) + 6*Dka*(-3287 + 648*z3))) - 
         4*la*mu^5*(mu*(-211501 + 7776*z3 + 81*Dka*(-14089 + 2496*z3) + 
             4*Dka^2*(310523 + 28512*z3)) + 12*Dla*(-64037 + 40500*z3 + 
             3*Dka*(-89311 + 60696*z3))) - 2*la^2*mu^4*
          (24*Dla*(-142217 + 78138*z3 + 12*Dka*(-51829 + 31833*z3)) + 
           mu*(837181 + Dka*(3627525 - 4883328*z3) - 1236384*z3 - 
             8*Dka^2*(-2678581 + 883548*z3))) + 2*la^3*mu^3*
          (Dla*(2814433 + Dka*(12804468 - 6722352*z3) - 1185192*z3) + 
           2*mu*(-1866869 + 1593432*z3 + 12*Dka*(-735443 + 587736*z3) + 
             Dka^2*(-24522761 + 9650016*z3))) + la^4*mu^2*
          (-18*Dla*(-139379 + 14040*z3 + 6*Dka*(-114211 + 33336*z3)) + 
           mu*(-9650737 + 6732720*z3 + 3072*Dka^2*(-35005 + 13392*z3) + 
             Dka*(-47000589 + 31329504*z3)))) - 4*dc*mu^2*(la + 2*mu)*
        (36*la^7*(-1969 + 972*z3 + 6*Dka*(-1969 + 972*z3) + 
           6*Dka^2*(-5873 + 1674*z3) + Dka^3*(-38158 + 6480*z3)) + 
         3*la^6*mu*(-277247 + 129600*z3 + 4*Dka^2*(-1071539 + 327888*z3) + 
           Dka*(-1566307 + 741312*z3) + Dka^3*(-4438522 + 881280*z3)) - 
         8*mu^5*(3*(1 + 6*Dka)*Dla^2*(-289 + 864*z3) + 
           2*mu^2*(-6574 + 1296*z3 + 12*Dka*(-3287 + 648*z3) + 
             6*Dka^2*(-11117 + 4104*z3) + Dka^3*(-27059 + 31104*z3)) + 
           2*Dla*mu*(-3316 + 4536*z3 + 24*Dka*(-829 + 1134*z3) + 
             Dka^2*(-65535 + 34344*z3))) + la^3*mu^2*
          (36*(1 + 6*Dka)*Dla^2*(-4075 + 1296*z3) - 
           2*Dla*mu*(20*(-166733 + 72090*z3) + 9*Dka*(-1911211 + 793152*z3) + 
             4*Dka^2*(-6821903 + 1838376*z3)) + mu^2*(-5034469 + 3628800*z3 + 
             36*Dka^2*(-1980289 + 904320*z3) + 9*Dka*(-2912693 + 2083968*
                z3) + 8*Dka^3*(-9493447 + 2542752*z3))) + 
         la^5*mu*(-18*Dla*(8*(-1637 + 729*z3) + 48*Dka*(-1637 + 729*z3) + 
             Dka^2*(-159281 + 42120*z3)) + mu*(-3363917 + 1700352*z3 + 
             128*Dka^3*(-383911 + 89667*z3) + 88*Dka^2*(-549697 + 190836*
                z3) + 3*Dka*(-6129005 + 3118176*z3))) - 
         2*la*mu^4*(3*Dla^2*(119701 + 35424*z3 + 6*Dka*(85099 + 2160*z3)) + 
           2*mu^2*(9*(-11179 + 1152*z3) + Dka*(-606651 + 93312*z3) + 
             4*Dka^3*(52493 + 202176*z3) + Dka^2*(-683836 + 508032*z3)) + 
           Dla*mu*(15*(-75853 + 56160*z3) + 8*Dka^2*(-1181827 + 565704*z3) + 
             Dka*(-5743311 + 3934656*z3))) - la^2*mu^3*
          (36*Dla^2*(33413 + 12528*z3 + 3*Dka*(54443 + 2880*z3)) - 
           4*mu^2*(-308746 + 336960*z3 + 10224*Dka*(-145 + 162*z3) + 
             16*Dka^2*(-330053 + 150822*z3) + Dka^3*(-6835891 + 839808*z3)) + 
           Dla*mu*(9*(-732671 + 433440*z3) + 4*Dka^2*(-13053955 + 4978584*
                z3) + 3*Dka*(-11121877 + 6117120*z3))) + 
         la^4*mu^2*(-3*Dla*(-812913 + 294192*z3 + 12*Dka^2*(-618497 + 138564*
                z3) + Dka*(-4368053 + 1588896*z3)) + 
           mu*(-6132699 + 3598992*z3 + 3*Dka*(-10913845 + 6391872*z3) + 
             Dka^3*(-87278398 + 23203584*z3) + Dka^2*(-85550482 + 34376400*
                z3)))))/(127401984*(la + 2*mu)^6*Pi^6)
 
betaDmu = -(Dmu*eps) + (-60*Dmu^3*(17*la^4 + 14*la^3*mu + 10*la^2*mu^2 - 
         8*la*mu^3 - 4*mu^4) - dc*Dka^2*mu^3*(la + 2*mu)^2*
        ((227 + 232*Dka)*la^2 + 3*(227 + 232*Dka)*la*mu + 
         mu*(-343*Dla + 454*mu + 464*Dka*mu)) + 
       Dmu^2*mu*((dc*(7 - 440*Dka) + 2040*(1 + 2*Dka))*la^4 - 
         6*(-890*(1 + 2*Dka) + dc*(-85 + 284*Dka))*la^3*mu + 
         2*la^2*mu*(-1830*Dla + dc*(769 - 1640*Dka)*mu + 1560*(1 + 2*Dka)*
            mu) - 4*la*mu^2*(480*Dla - 240*(1 + 2*Dka)*mu + 
           dc*(-289 + 1238*Dka)*mu) - 16*mu^3*(120*Dla + 
           (30 + 60*Dka + dc*(-8 + 211*Dka))*mu)) + 
       Dmu*mu^2*((-30*(34 + 102*Dka + 117*Dka^2) + 
           dc*(110 + 557*Dka + 678*Dka^2))*la^4 + 
         (-900*(5 + 15*Dka + 18*Dka^2) + dc*(653 + 3548*Dka + 4052*Dka^2))*
          la^3*mu - 2*la*mu^2*(-4140*(1 + 2*Dka)*Dla + dc*(229 + 1366*Dka)*
            Dla + 180*(4 + 12*Dka + 27*Dka^2)*mu - 
           2*dc*(424 + 2407*Dka + 2669*Dka^2)*mu) + 
         la^2*mu*(3660*(1 + 2*Dka)*Dla - 227*dc*(1 + 4*Dka)*Dla - 
           150*(38 + 114*Dka + 153*Dka^2)*mu + dc*(1503 + 8595*Dka + 
             9401*Dka^2)*mu) + 4*mu^2*(-795*Dla^2 - 
           2*(dc + 229*dc*Dka - 240*(1 + 2*Dka))*Dla*mu + 
           (30*(2 + 6*Dka - 9*Dka^2) + dc*(211 + 1087*Dka + 1329*Dka^2))*
            mu^2)))/(27648*(la + 2*mu)^4*Pi^4) - 
     (dc*Dka^2*mu^2*(la + 2*mu)^2 + 60*Dmu^2*(la^2 + 2*la*mu + 2*mu^2) - 
       2*Dmu*mu*((30 + dc)*la^2 - 30*Dla*mu + 2*(45 + 2*dc)*la*mu + 
         4*(15 + dc)*mu^2 + 2*Dka*(la + 2*mu)*((15 + dc)*la + 
           (15 + 2*dc)*mu)))/(96*(la + 2*mu)^2*Pi^2) + 
     (3*Dmu^4*(5*la^6*(-13543 + 3240*z3) + 240*la*mu^5*(-10585 + 11664*z3) + 
         80*mu^6*(-10585 + 11664*z3) + 32*la^3*mu^3*(-70259 + 80352*z3) + 
         2*la^5*mu*(-132029 + 115992*z3) + 8*la^2*mu^4*
          (-405143 + 452304*z3) + 2*la^4*mu^2*(-482401 + 525528*z3)) + 
       dc*Dmu^3*mu*(la + 2*mu)*(la^4*mu*(1428043 + 
           Dka*(5731989 - 3141504*z3) - 707616*z3) + 
         la^5*(348140 + Dka*(1463115 - 454896*z3) - 53784*z3) - 
         8*la*mu^4*(-181129 + 115992*z3 + 87*Dka*(-7861 + 3888*z3)) - 
         4*mu^5*(-80483 + 41472*z3 + 6*Dka*(-51125 + 11664*z3)) - 
         2*la^2*mu^3*(-1394723 + 913680*z3 + 24*Dka*(-222017 + 131220*z3)) - 
         4*la^3*mu^2*(-702637 + 420228*z3 + 3*Dka*(-917843 + 544968*z3))) - 
       3*Dmu^3*mu*(5*la^6*(-40629 + 9720*z3 + Dka*(-147083 + 29160*z3)) + 
         la^5*mu*(-1066435 + 677160*z3 + Dka*(-4189567 + 1948536*z3)) - 
         8*la^2*mu^3*(Dla*(-60847 + 43416*z3) + mu*(1248251 + 4766881*Dka - 
             1416528*z3 - 4267728*Dka*z3)) - 8*la*mu^4*
          (Dla*(-32822 + 59616*z3) + mu*(969061 + 3563417*Dka - 1079568*z3 - 
             3247776*Dka*z3)) - 8*la^3*mu^2*(84*Dla*(-529 + 162*z3) + 
           mu*(903955 + 3569306*Dka - 1007640*z3 - 2992788*Dka*z3)) + 
         8*mu^5*(Dla*(16411 - 29808*z3) + 10*mu*(-31755 - 114043*Dka + 
             34992*z3 + 104976*Dka*z3)) + la^4*mu*(Dla*(274261 + 18792*z3) + 
           2*mu*(-1624947 - 6587069*Dka + 1631016*z3 + 4736232*Dka*z3))) - 
       (dc*mu^4*(la + 2*mu)^2*(50*dc*Dla^2*mu^2 + 300*dc*Dka*Dla^2*mu^2 + 
          6*Dka^4*(la + 2*mu)^2*(la^2*(51029 + 15994*dc - 33696*z3) + 
            6*la*mu*(6348 + 3185*dc + 3456*z3) + mu^2*(-26909 + 7221*dc + 
              51840*z3)) + 4*Dka^3*(la + 2*mu)*
           (2*la^2*mu*(29225*dc + 81*(2147 - 512*z3)) + 
            la^3*(101749 + 18732*dc - 44064*z3) + 
            2*mu^2*(3*mu*(10205 + 2571*dc + 13824*z3) + Dla*(-104486 - 
                15903*dc + 40176*z3)) + la*mu*(-6*Dla*(43202 + 9437*dc - 
                33912*z3) + mu*(319247 + 49685*dc + 51840*z3))) + 
          Dka^2*(la^2*mu*(mu*(1490102 + 195007*dc - 285120*z3) - 
              28*Dla*(18857 + 3853*dc - 12960*z3)) + 4*la^3*mu*
             (189965 + 28789*dc - 64152*z3) + la^4*(135310 + 22839*dc - 
              59616*z3) + 2*mu^2*(Dla^2*(273112 + 225*dc - 264384*z3) - 
              4*Dla*mu*(114360 + 13273*dc - 36288*z3) + 6*mu^2*(24794 + 
                2817*dc + 8640*z3)) + 4*la*mu^2*(mu*(293002 + 32251*dc + 
                7776*z3) + Dla*(-378358 - 67215*dc + 217728*z3)))))/4 - 
       (Dmu*mu^3*(la^6*(-812580 - 711722*dc + 53631*dc^2 + 194400*z3 + 
            277344*dc*z3) + 2*la^5*mu*(-3229914 - 2996897*dc + 183214*dc^2 + 
            1279152*z3 + 1312848*dc*z3) - 2*la^2*mu^2*
           (12*Dla^2*(229825 + 74275*dc + 32400*z3 + 41904*dc*z3) - 
            2*mu^2*(-11380692 - 7296473*dc + 65113*dc^2 + 12254976*z3 + 
              3976128*dc*z3) + Dla*mu*(-11045052 - 15031887*dc + 
              903935*dc^2 + 1213056*z3 + 7045056*dc*z3)) - 
          8*mu^3*(2*mu^3*(635100 + 3846*dc^2 + dc*(70729 - 5184*z3) - 
              699840*z3) - 9*Dla^3*(43021 + 6912*z3) + 3*Dla^2*mu*
             (144922 + 5184*z3 + dc*(114223 + 19872*z3)) + 
            Dla*mu^2*(-196932 + 2067*dc^2 + 357696*z3 + dc*(-1000267 + 
                663552*z3))) + 4*Dka^3*(la + 2*mu)^3*
           (-3*la*mu^2*(2081168 + 47775*dc^2 + dc*(784231 - 289440*z3) - 
              1443744*z3) - 3*la^2*mu*(1847152 + 11912*dc^2 + 
              dc*(1211077 - 616464*z3) - 733536*z3) - 
            3*mu^3*(23062*dc^2 + 320*(3235 - 2673*z3) + dc*(14561 + 
                134784*z3)) + la^3*(51393*dc^2 + 240*(-10517 + 648*z3) + 
              dc*(-1552157 + 668736*z3))) - 4*la*mu^3*
           (2*mu^2*(4007532 + 15749*dc^2 + dc*(1424641 - 694656*z3) - 
              4556736*z3) + 3*Dla^2*(1064222 + 411323*dc + 134784*z3 + 
              187488*dc*z3) + 2*Dla*mu*(-1263396 + 90302*dc^2 + 684288*z3 + 
              dc*(-3234737 + 1907712*z3))) + 2*la^3*mu^2*
           (Dla*(7648728 + 7328210*dc - 637163*dc^2 + 124416*z3 - 
              2649024*dc*z3) + 3*mu*(-6566068 + 155299*dc^2 + 5733504*z3 + 
              dc*(-5631917 + 2973888*z3))) + la^4*mu*
           (Dla*(3291132 - 274464*dc^2 + dc*(2546870 - 702432*z3) + 
              225504*z3) + mu*(907213*dc^2 + 240*(-88997 + 54756*z3) + 
              dc*(-20093890 + 9777024*z3))) + 6*Dka*(la + 2*mu)*
           (la^5*(40886*dc^2 + 243*dc*(-2529 + 992*z3) + 50*(-13543 + 
                3240*z3)) + la^4*mu*(-4028890 + 189166*dc^2 + 1807920*z3 + 
              dc*(-3971521 + 1788480*z3)) + 2*mu^3*(-2*mu^2*(1058500 + 
                140463*dc + 9227*dc^2 - 1166400*z3) + Dla*mu*(409904 + 
                1639381*dc + 21216*dc^2 - 456192*z3 - 953856*dc*z3) + 
              Dla^2*(-928186 - 477726*dc + 334368*z3 + 80352*dc*z3)) - 
            la*mu^2*(8*mu^2*(1405180 + 615290*dc + 11039*dc^2 - 1607040*z3 - 
                283824*dc*z3) + 4*Dla^2*(793685 + 334203*dc + 9720*z3 + 
                51840*dc*z3) + Dla*mu*(-4403088 - 8872213*dc + 96524*dc^2 + 
                1715904*z3 + 4618944*dc*z3)) + la^3*mu*
             (Dla*(2554494 + 2037445*dc - 159564*dc^2 + 68688*z3 - 
                526176*dc*z3) + mu*(-9741620 - 9601637*dc + 253181*dc^2 + 
                7335360*z3 + 4828896*dc*z3)) + la^2*mu^2*
             (Dla*(7105580 + 7691306*dc - 377998*dc^2 - 492480*z3 - 
                2884896*dc*z3) + mu*(-13347100 - 10554263*dc + 41857*dc^2 + 
                13996800*z3 + 5567616*dc*z3))) + Dka^2*(la + 2*mu)^2*
           (4*la^3*mu*(-9747180 - 8399873*dc + 243692*dc^2 + 3402000*z3 + 
              3978072*dc*z3) + la^4*(409293*dc^2 + 960*(-9964 + 1053*z3) + 
              224*dc*(-33737 + 13689*z3)) - 4*mu^3*(-6*Dla*(314267 + 
                574439*dc + 12612*dc^2 - 111456*z3 - 291384*dc*z3) + 
              mu*(6782460 + 802940*dc + 91713*dc^2 - 6531840*z3 + 
                254016*dc*z3)) + 8*la*mu^2*(Dla*(3234996 + 3444019*dc + 
                3900*dc^2 - 412128*z3 - 1498176*dc*z3) + mu*(-7810605 - 
                3521713*dc - 105540*dc^2 + 7192800*z3 + 1491696*dc*z3)) + 
            la^2*mu*(-6*Dla*(-4156492 - 2570747*dc + 134812*dc^2 - 
                342144*z3 + 507816*dc*z3) + mu*(-64175640 - 50254544*dc - 
                18083*dc^2 + 45411840*z3 + 25780032*dc*z3)))))/4 - 
       (Dmu^2*mu^2*(-2*la^5*mu*(-4022088 - 3549948*dc + 252833*dc^2 + 
            1975104*z3 + 1669896*dc*z3) - la^6*(90921*dc^2 + 
            90*(-13543 + 3240*z3) + dc*(-1003247 + 386208*z3)) - 
          2*la^3*mu^2*(Dla*(4890828 + dc*(3818929 - 583200*z3) - 264384*z3) + 
            mu*(-24024780 - 15430755*dc + 540442*dc^2 + 25194240*z3 + 
              9326016*dc*z3)) + 8*mu^4*(mu^2*(1905300 + 5337*dc^2 + 
              dc*(144443 - 41472*z3) - 2099520*z3) + 
            3*Dla^2*(72461 + 2592*z3) + 4*Dla*mu*(-49233 + 89424*z3 + 
              dc*(-174053 + 96552*z3))) - 8*la*mu^3*
           (2*Dla*mu*(dc*(894968 - 448416*z3) + 1215*(341 - 288*z3)) - 
            3*Dla^2*(72461 + 2592*z3) + mu^2*(6665*dc^2 + 768*(-7699 + 
                8667*z3) + 4*dc*(-323999 + 185976*z3))) - 
          2*la^2*mu^2*(-150*Dla^2*(9193 + 1296*z3) - 6*Dla*mu*
             (-776620 - 1207947*dc + 336960*z3 + 490752*dc*z3) + 
            mu^2*(-31615284 + 287147*dc^2 + 35396352*z3 + 9*dc*(-1428449 + 
                876096*z3))) - Dka^2*(la + 2*mu)^2*
           (-24*la*mu^3*(2475725 + 16197*dc^2 + dc*(667991 - 281664*z3) - 
              2002320*z3) - 36*la^2*mu^2*(1505753 + 1511*dc^2 + 
              dc*(743696 - 390276*z3) - 1033344*z3) - 
            4*mu^4*(6503994 + 54603*dc^2 - 5614272*z3 + 20*dc*(31507 + 
                4860*z3)) + 6*la^3*mu*(-4539406 + 32636*dc^2 + 2090448*z3 + 
              dc*(-3241817 + 1672272*z3)) + la^4*(263823*dc^2 + 
              1080*(-8647 + 756*z3) + dc*(-6084107 + 2008152*z3))) - 
          la^4*mu*(2*Dla*(1645566 + 818459*dc + 112752*z3 + 92664*dc*z3) + 
            mu*(1053850*dc^2 + 48*(-508129 + 413262*z3) + dc*(-20413313 + 
                11241504*z3))) - 3*Dka*(la + 2*mu)*
           (la^5*(-1886570 + 105372*dc^2 + 421200*z3 + 27*dc*(-59531 + 
                21888*z3)) + 4*la^4*mu*(85637*dc^2 + 1035*(-2155 + 1152*z3) + 
              dc*(-2059051 + 974592*z3)) - 2*la*mu^3*
             (mu*(15671528 + 59416*dc^2 + dc*(4429911 - 2047680*z3) - 
                16257024*z3) + 8*Dla*(-295438 + 79704*z3 + 3*dc*(-163187 + 
                  88344*z3))) + 4*la^2*mu^2*(-24*Dla*(-51708 + 9639*z3 + 
                dc*(-62569 + 29322*z3)) + mu*(31115*dc^2 + 108*(-80231 + 
                  80268*z3) + 24*dc*(-183845 + 99306*z3))) - 
            4*mu^4*(3*mu*(979960 + 6628*dc^2 + dc*(110495 - 10368*z3) - 
                1010880*z3) + 4*Dla*(-134951 + 84888*z3 + dc*(-231817 + 
                  132192*z3))) + la^3*mu*(4*Dla*(954172 + dc*(591947 - 
                  81000*z3) + 14904*z3) + mu*(345604*dc^2 + 
                24*(-885883 + 774144*z3) + dc*(-16818407 + 9191232*z3))))))/
        2)/(15925248*(la + 2*mu)^6*Pi^6)
 
betaDla = -(Dla*eps) - (3180*Dla^3*mu^4 + 18*(dc + 2*dc*Dka)^2*Dla*mu*
        (3*la + mu)*(la + 2*mu)^4 - 60*(1 + 2*Dka)*Dla^2*mu^3*(la + 2*mu)*
        (61*la + 16*mu) - 60*Dla*mu^2*(la + 2*mu)^2*(-17*la^2 - 7*la*mu + 
         mu^2) - 180*Dka*Dla*mu^2*(la + 2*mu)^2*(-17*la^2 - 7*la*mu + mu^2) + 
       270*Dka^2*Dla*mu^2*(la + 2*mu)^2*(13*la^2 + 8*la*mu + mu^2) + 
       60*Dla^2*Dmu*mu^2*(61*la^2 + 32*la*mu + 32*mu^2) - 
       60*(1 + 2*Dka)*Dla*Dmu*mu*(la + 2*mu)*(34*la^3 + 21*la^2*mu + 
         10*la*mu^2 - 4*mu^3) + 27*dc*Dka*Dla*mu*(la + 2*mu)^2*
        (56*la^3 + 169*la^2*mu + 128*la*mu^2 + 3*mu^3) + 
       9*dc*Dla*mu*(la + 2*mu)^2*(42*la^3 + 130*la^2*mu + 109*la*mu^2 + 
         9*mu^3) + dc*Dka^2*Dla*mu*(la + 2*mu)^2*(1944*la^3 + 7317*la^2*mu + 
         5940*la*mu^2 + 1130*mu^3) + 60*Dla*Dmu^2*(17*la^4 + 14*la^3*mu + 
         10*la^2*mu^2 - 8*la*mu^3 - 4*mu^4) - dc*Dla*Dmu*(la + 2*mu)*
        (378*(1 + 4*Dka)*la^4 + 9*(185 + 688*Dka)*la^3*mu + 
         27*(121 + 380*Dka)*la^2*mu^2 + (2755 + 7204*Dka)*la*mu^3 + 
         2*(307 + 256*Dka)*mu^4) - 9*dc*Dla^2*mu^2*(la + 2*mu)*
        (42*(1 + 4*Dka)*la^2 + 4*(8 + 7*Dka)*mu^2 + 75*la*(mu + 4*Dka*mu)) - 
       dc*(la + 2*mu)^2*(-((1 + 4*Dka)*Dmu^2*(81*la^3 + 179*la^2*mu + 
            196*la*mu^2 + 34*mu^3)) + Dka^2*mu*(la + 2*mu)*
          (54*(7 + dc + 22*Dka + 2*dc*Dka)*la^3 + 
           36*(6 + 51*Dka + dc*(4 + 8*Dka))*la^2*mu + 
           (-179 + 836*Dka + 78*dc*(1 + 2*Dka))*la*mu^2 + 
           (-17 + 188*Dka + 12*dc*(1 + 2*Dka))*mu^3) - 
         Dmu*(9*dc*(1 + 2*Dka)^2*(la + 2*mu)^2*(3*la^2 + 4*la*mu + mu^2) - 
           mu*(81*la^3 + 260*la^2*mu + 213*la*mu^2 + 34*mu^3) - 
           4*Dka*mu*(81*la^3 + 260*la^2*mu + 213*la*mu^2 + 34*mu^3) + 
           Dka^2*(972*la^4 + 2268*la^3*mu + 2985*la^2*mu^2 + 1264*la*mu^3 + 
             462*mu^4))))/(27648*(la + 2*mu)^4*Pi^4) - 
     (60*Dla^2*mu^2 + 60*Dla*Dmu*(la^2 + 2*la*mu + 2*mu^2) + 
       dc*(la + 2*mu)^2*(-2*(1 + 2*Dka)*Dmu*(3*la + mu) + 
         Dka^2*(6*la^2 + 6*la*mu + mu^2)) - 6*Dla*(la + 2*mu)*
        (10*(1 + Dka)*mu*(la + mu) + dc*(1 + 2*Dka)*(2*la^2 + 5*la*mu + 
           2*mu^2)))/(96*(la + 2*mu)^2*Pi^2) - 
     (-324*(dc + 2*dc*Dka)^3*Dla*mu^2*(3*la + mu)*(la + 2*mu)^6 + 
       648*dc^3*Dka^4*mu^2*(3*la + mu)^2*(la + 2*mu)^6 - 
       648*dc^3*Dka*Dmu*mu*(3*la + mu)*(la + 2*mu)^6*(3*la + 2*mu) + 
       2*dc^2*Dla^2*mu^3*(la + 2*mu)^2*(162*(2017 + 12102*Dka + 17936*Dka^2)*
          la^3 + 90*(10373 + 66068*Dka + 101579*Dka^2)*la^2*mu + 
         45*(15607 + 101482*Dka + 157546*Dka^2)*la*mu^2 + 
         (155782 + 1010742*Dka + 1571481*Dka^2)*mu^3) - 
       6*dc^2*Dka*Dmu*mu*(la + 2*mu)^4*(-4374*la^4 + 100953*la^3*mu + 
         162345*la^2*mu^2 + 93997*la*mu^3 + 18027*mu^4) + 
       6*dc^2*Dka^4*mu^2*(la + 2*mu)^4*(225153*la^4 + 529416*la^3*mu + 
         467557*la^2*mu^2 + 179568*la*mu^3 + 24069*mu^4) - 
       dc^2*Dla*mu^2*(la + 2*mu)^3*(648*(361 + 2166*Dka + 4674*Dka^2 + 
           4321*Dka^3)*la^4 + 3*(263347 + 1605572*Dka + 3927211*Dka^2 + 
           4533212*Dka^3)*la^3*mu + 18*(51185 + 313450*Dka + 807383*Dka^2 + 
           990556*Dka^3)*la^2*mu^2 + (473391 + 2892186*Dka + 7500853*Dka^2 + 
           9237876*Dka^3)*la*mu^3 + 2*(44346 + 270681*Dka + 689537*Dka^2 + 
           825552*Dka^3)*mu^4) + 2*dc^2*Dla*Dmu*mu*(la + 2*mu)^2*
        (162*(1471 + 8826*Dka + 13028*Dka^2)*la^5 + 
         9*(118703 + 737708*Dka + 1112384*Dka^2)*la^4*mu + 
         180*(11551 + 71842*Dka + 108172*Dka^2)*la^3*mu^2 + 
         6*(414967 + 2571042*Dka + 3867036*Dka^2)*la^2*mu^3 + 
         (1416763 + 8763198*Dka + 13207344*Dka^2)*la*mu^4 + 
         60*(4584 + 28425*Dka + 43121*Dka^2)*mu^5) + 12*dc^2*Dka*Dmu^2*
        (la + 2*mu)^2*(48843*la^6 + 270999*la^5*mu + 781293*la^4*mu^2 + 
         1172198*la^3*mu^3 + 1097634*la^2*mu^4 + 539462*la*mu^5 + 
         95400*mu^6) + 162*dc^3*Dka^2*mu*(3*la + mu)*(la + 2*mu)^6*
        (mu*(3*la + mu) - 8*Dmu*(3*la + 2*mu)) + 216*dc^3*Dka^3*mu*
        (3*la + mu)*(la + 2*mu)^6*(3*mu*(3*la + mu) - 4*Dmu*(3*la + 2*mu)) - 
       4*dc^2*Dka^3*mu*(la + 2*mu)^3*
        (-(mu*(224289*la^5 + 956772*la^4*mu + 1447407*la^3*mu^2 + 
            1023556*la^2*mu^3 + 344321*la*mu^4 + 42570*mu^5)) + 
         3*Dmu*(219024*la^5 + 741357*la^4*mu + 1343785*la^3*mu^2 + 
           1244639*la^2*mu^3 + 541061*la*mu^4 + 84306*mu^5)) - 
       dc^2*Dka^2*(la + 2*mu)^2*(-(mu^2*(la + 2*mu)^2*(229554*la^4 + 
            499608*la^3*mu + 400485*la^2*mu^2 + 142948*la*mu^3 + 
            18027*mu^4)) - 6*Dmu^2*(147258*la^6 + 812574*la^5*mu + 
           2337203*la^4*mu^2 + 3505288*la^3*mu^3 + 3279524*la^2*mu^4 + 
           1613992*la*mu^5 + 287100*mu^6) + Dmu*mu*(875286*la^6 + 
           5729319*la^5*mu + 16931745*la^4*mu^2 + 26993299*la^3*mu^3 + 
           22227815*la^2*mu^4 + 8953728*la*mu^5 + 1354572*mu^6)) + 
       72*Dla^4*mu^6*(43021 + 6912*z3) + 24*Dla^3*Dmu*mu^4*
        (25*la^2*(9193 + 1296*z3) + 2*la*mu*(72461 + 2592*z3) + 
         2*mu^2*(72461 + 2592*z3)) + 48*dc*Dka*Dmu*mu^2*(la + 2*mu)^4*
        (2*mu^3*(3287 - 648*z3) - 144*la*mu^2*(-67 + 18*z3) + 
         36*la^3*(-466 + 243*z3) + la^2*mu*(-16933 + 9396*z3)) - 
       96*dc*Dka*Dmu^2*mu*(la + 2*mu)^3*(2*la*mu^3*(14593 - 5508*z3) + 
         4*mu^4*(3287 - 648*z3) + 9*la^2*mu^2*(35 + 216*z3) + 
         36*la^4*(-466 + 243*z3) + la^3*mu*(-25609 + 13770*z3)) + 
       48*dc*Dka*Dmu^3*(la + 2*mu)^2*(4*la^2*mu^3*(20983 - 11340*z3) + 
         8*mu^5*(3287 - 648*z3) + 36*la^3*mu^2*(-73 + 18*z3) + 
         36*la^5*(-466 + 243*z3) - 8*la*mu^4*(-9769 + 4212*z3) + 
         la^4*mu*(-34285 + 18144*z3)) - 2*dc*Dka^2*mu^2*(la + 2*mu)^4*
        (3*mu^4*(20999 - 1728*z3) - 32*la*mu^3*(-8870 + 1053*z3) + 
         54*la^3*mu*(4411 + 2592*z3) + 18*la^4*(1061 + 3888*z3) + 
         la^2*mu^2*(435439 + 25920*z3)) + 4*dc*Dka^2*Dmu*mu*(la + 2*mu)^3*
        (2*la*mu^4*(793529 - 373248*z3) + 4*mu^5*(131243 - 37584*z3) + 
         4374*la^4*mu*(-21 + 52*z3) + 54*la^5*(-743 + 864*z3) - 
         63*la^2*mu^3*(-16133 + 8928*z3) + 4*la^3*mu^2*(-15289 + 34182*z3)) + 
       12*Dla^2*Dmu^2*mu^2*(16*la*mu^3*(16411 - 29808*z3) + 
         8*mu^4*(16411 - 29808*z3) - 672*la^3*mu*(-529 + 162*z3) + 
         la^4*(274261 + 18792*z3) - 8*la^2*mu^2*(-60847 + 43416*z3)) - 
       4*dc*Dka^2*Dmu^2*(la + 2*mu)^2*(16*mu^6*(27893 - 9720*z3) + 
         9*la^6*(-25441 + 1944*z3) + 72*la^5*mu*(-17894 + 3807*z3) - 
         96*la*mu^5*(-7919 + 15012*z3) - 54*la^2*mu^4*(19009 + 40008*z3) - 
         24*la^3*mu^3*(136603 + 42876*z3) + 4*la^4*mu^2*
          (-822433 + 66096*z3)) + 12*dc*Dka*Dla*Dmu^2*(la + 2*mu)*
        (72*la^6*(-1969 + 972*z3) + 192*la^2*mu^4*(-10546 + 9747*z3) + 
         8*mu^6*(-4957 + 19440*z3) + 100*la^3*mu^3*(-30817 + 22680*z3) + 
         24*la*mu^5*(-37271 + 41904*z3) + 9*la^5*mu*(-107249 + 48528*z3) + 
         9*la^4*mu^2*(-254735 + 160848*z3)) + 4*dc*Dla*Dmu^2*(la + 2*mu)*
        (36*la^6*(-1969 + 972*z3) + 36*la^5*mu*(-16303 + 5454*z3) + 
         24*la*mu^5*(-41017 + 40824*z3) + 4*mu^6*(-34315 + 49248*z3) + 
         9*la^4*mu^2*(-179891 + 100872*z3) + 16*la^3*mu^3*
          (-157232 + 107811*z3) + 6*la^2*mu^4*(-337621 + 285552*z3)) + 
       6*dc*Dka^4*mu^2*(la + 2*mu)^4*(126*la^3*mu*(7069 + 864*z3) + 
         6*la^4*(76463 + 2592*z3) + mu^4*(-35045 + 36288*z3) + 
         6*la*mu^3*(-13373 + 43632*z3) + la^2*mu^2*(374483 + 362880*z3)) - 
       12*Dla*Dmu^3*(5*la^6*(-13543 + 3240*z3) + 240*la*mu^5*
          (-10585 + 11664*z3) + 80*mu^6*(-10585 + 11664*z3) + 
         32*la^3*mu^3*(-70259 + 80352*z3) + 2*la^5*mu*(-132029 + 115992*z3) + 
         8*la^2*mu^4*(-405143 + 452304*z3) + 2*la^4*mu^2*
          (-482401 + 525528*z3)) - 36*dc*Dla^3*(-la - 2*mu)*mu^4*
        (4*(1 + 6*Dka)*la^2*(-4075 + 1296*z3) - 
         mu^2*(40093 + 11232*z3 + 6*Dka*(28559 + 144*z3)) + 
         2*la*mu*(-41563 - 9936*z3 + 9*Dka*(-23581 + 768*z3))) - 
       24*Dla^3*mu^5*(la + 2*mu)*(mu*(72461 + Dka*(464093 - 167184*z3) + 
           2592*z3) + 5*la*(45965 + 6480*z3 + Dka*(158737 + 1944*z3))) + 
       12*dc*Dla^2*Dmu*mu^2*(la + 2*mu)*(48*(1 + 6*Dka)*la^4*
          (-1637 + 729*z3) + 9*la^3*mu*(-61785 - 320374*Dka + 12888*z3 + 
           115920*Dka*z3) + 3*la^2*mu^2*(-377671 + 173232*z3 + 
           216*Dka*(-8391 + 4612*z3)) + 8*la*mu^3*(-160561 + 88668*z3 + 
           12*Dka*(-61001 + 37098*z3)) + 8*mu^4*(-62090 + 37368*z3 + 
           3*Dka*(-85417 + 54432*z3))) - 24*Dla^2*Dmu*mu^3*(la + 2*mu)*
        (4*mu^3*(16411 + Dka*(134951 - 84888*z3) - 29808*z3) - 
         72*la^2*mu*(-3703 - 17236*Dka + 1134*z3 + 3213*Dka*z3) + 
         la^3*(274261 + 18792*z3 + 4*Dka*(238543 + 3726*z3)) - 
         4*la*mu^2*(-60847 + 43416*z3 + Dka*(-295438 + 79704*z3))) + 
       12*Dla^2*mu^4*(la + 2*mu)^2*
        (2*mu^2*(16411 + Dka^2*(314267 - 111456*z3) - 29808*z3 - 
           44*Dka*(-2329 + 2592*z3)) - 8*la*mu*(42*(-529 + 162*z3) + 
           3*Dka^2*(-89861 + 11448*z3) + Dka*(-124787 + 39366*z3)) + 
         la^2*(274261 + 18792*z3 + 159*Dka*(8033 + 216*z3) + 
           2*Dka^2*(1039123 + 85536*z3))) - 12*Dla*mu^3*(la + 2*mu)^3*
        (-5*la^3*(-13543 + 3240*z3 + 16*Dka^3*(-10517 + 648*z3) + 
           16*Dka^2*(-9964 + 1053*z3) + 5*Dka*(-13543 + 3240*z3)) + 
         la^2*mu*(132029 + Dka^3*(1847152 - 733536*z3) + 
           Dka*(660145 - 579960*z3) - 115992*z3 - 20*Dka^2*
            (-82741 + 48276*z3)) - 10*mu^3*(-10585 + 11664*z3 + 
           32*Dka^3*(-3235 + 2673*z3) + Dka*(-52925 + 58320*z3) + 
           Dka^2*(-113041 + 108864*z3)) - 2*la*mu^2*(-87593 + 102384*z3 + 
           8*Dka^3*(-130073 + 90234*z3) + 5*Dka*(-87593 + 102384*z3) + 
           5*Dka^2*(-203833 + 185328*z3))) - 4*dc*Dka^3*mu*(la + 2*mu)^3*
        (mu*(la + 2*mu)*(la^2*mu^2*(135335 - 196992*z3) + 
           2*la*mu^3*(176983 - 92016*z3) + 3*mu^4*(34147 - 8640*z3) + 
           1728*la^4*(-181 + 27*z3) + 162*la^3*mu*(-2671 + 288*z3)) + 
         2*Dmu*(-27*la^5*(-22123 + 864*z3) + 18*mu^5*(-5237 + 4320*z3) - 
           18*la^4*mu*(-107057 + 7776*z3) + 6*la^2*mu^3*
            (273409 + 113832*z3) + la^3*mu^2*(2844283 + 116640*z3) + 
           3*la*mu^4*(14915 + 196128*z3))) - 2*dc*Dla*mu^2*(la + 2*mu)^3*
        (-72*la^4*(-1969 + 972*z3 + 6*Dka*(-1969 + 972*z3) + 
           6*Dka^2*(-5873 + 1674*z3) + Dka^3*(-38158 + 6480*z3)) + 
         la*mu^3*(315387 + Dka^2*(5396206 - 2319840*z3) - 287712*z3 - 
           243*Dka*(-6277 + 5728*z3) - 66*Dka^3*(-128135 + 16416*z3)) - 
         9*la^2*mu^2*(-104755 + 67824*z3 + 6*Dka^3*(-379565 + 78336*z3) + 
           4*Dka^2*(-419771 + 171828*z3) + Dka*(-558487 + 361152*z3)) + 
         mu^4*(-48135 + 15552*z3 + 36*Dka^2*(-10117 + 11808*z3) + 
           3*Dka*(-97265 + 41472*z3) + Dka^3*(275942 + 601344*z3)) - 
         3*la^3*mu*(-245927 + 117936*z3 + 16*Dka^2*(-251939 + 77355*z3) + 
           Dka*(-1378387 + 671328*z3) + Dka^3*(-5103190 + 787968*z3))) + 
       12*Dla*Dmu^2*mu*(la + 2*mu)*(5*la^5*(-40629 + 9720*z3 + 
           Dka*(-147083 + 29160*z3)) + 16*la^2*mu^3*
          (130*Dka*(-6289 + 5589*z3) + 3*(-70259 + 80352*z3)) + 
         40*mu^5*(-31755 + 34992*z3 + Dka*(-114043 + 104976*z3)) + 
         8*la*mu^4*(-405143 + 452304*z3 + 9*Dka*(-166289 + 151272*z3)) + 
         4*la^3*mu^2*(-482401 + 525528*z3 + 6*Dka*(-322361 + 256608*z3)) + 
         la^4*mu*(-660145 + 579960*z3 + Dka*(-2718737 + 1656936*z3))) + 
       2*dc*Dla^2*mu^3*(la + 2*mu)^2*(-36*la^3*(8*(-1637 + 729*z3) + 
           48*Dka*(-1637 + 729*z3) + Dka^2*(-159281 + 42120*z3)) - 
         6*la*mu^2*(-514617 + 295488*z3 + 80*Dka*(-33268 + 18063*z3) + 
           24*Dka^2*(-185135 + 65502*z3)) + 
         mu^3*(1104939 + Dka*(5546175 - 3732480*z3) - 808704*z3 - 
           52*Dka^2*(-163345 + 79704*z3)) - 3*la^2*mu*(-872265 + 333072*z3 + 
           12*Dka^2*(-710435 + 158652*z3) + Dka*(-4724165 + 1822176*z3))) - 
       2*dc*Dla*Dmu*mu*(la + 2*mu)^2*(2*mu^5*(66757 + 36288*z3 + 
           48*Dka^2*(-34843 + 4590*z3) + 9*Dka*(30305 + 6912*z3)) + 
         36*la^5*(-7876 + 3888*z3 + 24*Dka*(-1969 + 972*z3) + 
           Dka^2*(-117791 + 29808*z3)) + la^2*mu^3*(-3536317 + 2726784*z3 + 
           93*Dka*(-185245 + 134784*z3) + 48*Dka^2*(-1198787 + 405189*z3)) + 
         2*la*mu^4*(-608201 + 637632*z3 + 3*Dka*(-962509 + 878688*z3) + 
           4*Dka^2*(-3540893 + 1087344*z3)) + 3*la^4*mu*
          (171*(-3631 + 1728*z3) + 24*Dka^2*(-347843 + 84618*z3) + 
           Dka*(-3326249 + 1591488*z3)) + 6*la^3*mu^2*
          (162*(-3737 + 2440*z3) + 36*Dka^2*(-239383 + 77022*z3) + 
           Dka*(-3056221 + 1934928*z3))) - 12*Dla*Dmu*mu^2*(la + 2*mu)^2*
        (5*la^4*(-40629 + 9720*z3 + 36*Dka^2*(-8647 + 756*z3) + 
           Dka*(-188657 + 42120*z3)) + 12*mu^4*(-52925 + 58320*z3 + 
           10*Dka*(-24499 + 25272*z3) + Dka^2*(-361333 + 311904*z3)) + 
         4*la*mu^3*(-333961 + 379728*z3 + 8*Dka*(-198932 + 206631*z3) + 
           5*Dka^2*(-495145 + 400464*z3)) + 2*la^3*mu*(-264058 + 231984*z3 + 
           20*Dka*(-64357 + 49086*z3) + Dka^2*(-2269703 + 1045224*z3)) + 
         2*la^2*mu^2*(-569994 + 627912*z3 + Dka*(-2741018 + 2681424*z3) + 
           Dka^2*(-4517259 + 3100032*z3))) - dc*Dmu*(la + 2*mu)^2*
        (-8*Dmu^2*(4*la^2*mu^3*(20983 - 11340*z3) + 8*mu^5*(3287 - 648*z3) + 
           36*la^3*mu^2*(-73 + 18*z3) + 36*la^5*(-466 + 243*z3) - 
           8*la*mu^4*(-9769 + 4212*z3) + la^4*mu*(-34285 + 18144*z3)) + 
         mu*(la + 2*mu)^2*(108*dc^2*(la + 2*mu)^2*(9*la^2 + 9*la*mu + 
             2*mu^2) + dc*(-4374*la^4 + 100953*la^3*mu + 162345*la^2*mu^2 + 
             93997*la*mu^3 + 18027*mu^4) + 8*mu*(la^2*mu*(16933 - 9396*z3) + 
             144*la*mu^2*(-67 + 18*z3) - 36*la^3*(-466 + 243*z3) + 
             2*mu^3*(-3287 + 648*z3))) - 
         2*Dmu*(dc*(48843*la^6 + 270999*la^5*mu + 781293*la^4*mu^2 + 
             1172198*la^3*mu^3 + 1097634*la^2*mu^4 + 539462*la*mu^5 + 
             95400*mu^6) - 8*mu*(la + 2*mu)*(2*la*mu^3*(14593 - 5508*z3) + 
             4*mu^4*(3287 - 648*z3) + 9*la^2*mu^2*(35 + 216*z3) + 
             36*la^4*(-466 + 243*z3) + la^3*mu*(-25609 + 13770*z3)))))/
      (63700992*(la + 2*mu)^6*Pi^6)
 
betaDka = -1/18432*(Dka*(80*Dmu^2*(17*la^4 + 14*la^3*mu + 10*la^2*mu^2 - 
           8*la*mu^3 - 4*mu^4) - 4*Dmu*mu*
          ((340 + 755*Dka + 39*dc*(1 + 2*Dka))*la^4 + 
           (890 + 2155*Dka + 312*dc*(1 + 2*Dka))*la^3*mu + 
           4*mu^3*(-160*Dla + 81*dc*(1 + 2*Dka)*mu + 5*(-4 + 7*Dka)*mu) + 
           2*la^2*mu*(-610*Dla + (260 + 895*Dka + 393*dc*(1 + 2*Dka))*mu) + 
           2*la*mu^2*(-320*Dla + (80 + 535*Dka + 399*dc*(1 + 2*Dka))*mu)) + 
         mu^2*((39*dc*(1 + 3*Dka + 4*Dka^2) + 20*(17 + 51*Dka + 83*Dka^2))*
            la^4 + 12*(26*dc*(1 + 3*Dka + 4*Dka^2) + 25*(5 + 15*Dka + 26*
                Dka^2))*la^3*mu + la^2*mu*(-20*(122 + 259*Dka)*Dla + 
             861*dc*(1 + 3*Dka + 4*Dka^2)*mu + 100*(19 + 57*Dka + 115*Dka^2)*
              mu) + 12*la*mu^2*(-5*(92 + 199*Dka + 5*dc*(1 + 2*Dka))*Dla + 
             (79*dc*(1 + 3*Dka + 4*Dka^2) + 20*(2 + 6*Dka + 23*Dka^2))*mu) + 
           4*mu^2*(1060*Dla^2 - 10*(32 + 79*Dka + 15*dc*(1 + 2*Dka))*Dla*mu + 
             (81*dc*(1 + 3*Dka + 4*Dka^2) + 20*(-1 - 3*Dka + 11*Dka^2))*
              mu^2))))/((la + 2*mu)^4*Pi^4) + 
     (5*Dka*(-2*Dmu*(la^2 + 2*la*mu + 2*mu^2) + 
        mu*((1 + Dka)*la^2 + 3*(1 + Dka)*la*mu + 2*mu*(-Dla + mu + Dka*mu))))/
      (16*(la + 2*mu)^2*Pi^2) + 
     (Dka*(-5*dc^2*(1 + 2*Dka)*mu^3*(la + 2*mu)^2*
         (2549*(1 + 3*Dka + 6*Dka^2)*la^4 + 8902*(1 + 3*Dka + 6*Dka^2)*la^3*
           mu - 12*la^2*mu*(1915*(1 + 2*Dka)*Dla - 778*(1 + 3*Dka + 6*Dka^2)*
             mu) + 2*mu^3*(-2535*(1 + 2*Dka)*Dla + 307*(1 + 3*Dka + 6*Dka^2)*
             mu) + la*mu^2*(-23520*(1 + 2*Dka)*Dla + 
            3763*(1 + 3*Dka + 6*Dka^2)*mu)) + 12*Dka^3*mu^3*(la + 2*mu)^3*
         (la*mu^2*(397847 - 247536*z3) + la^2*mu*(351583 - 69984*z3) + 
          5*mu^3*(41575 - 33696*z3) + 5*la^3*(34331 + 6480*z3)) + 
        12*Dmu^3*(5*la^6*(-13543 + 3240*z3) + 240*la*mu^5*
           (-10585 + 11664*z3) + 80*mu^6*(-10585 + 11664*z3) + 
          32*la^3*mu^3*(-70259 + 80352*z3) + 2*la^5*mu*
           (-132029 + 115992*z3) + 8*la^2*mu^4*(-405143 + 452304*z3) + 
          2*la^4*mu^2*(-482401 + 525528*z3)) + 24*Dka^2*mu^3*(la + 2*mu)^2*
         (4*la^3*mu*(68431 - 15228*z3) + 20*la^4*(3443 + 162*z3) + 
          6*mu^3*(5*mu*(6683 - 6480*z3) + 22*Dla*(-733 + 144*z3)) - 
          la^2*mu*(15*Dla*(21553 + 6120*z3) + mu*(-444419 + 290952*z3)) - 
          la*mu^2*(24*Dla*(12803 + 2286*z3) + mu*(-445067 + 409536*z3))) - 
        2*Dka*mu^3*(la + 2*mu)*(25*la^5*(-13543 + 3240*z3) + 
          5*la^4*mu*(-402889 + 180792*z3) + 10*la^2*mu^2*(507847*Dla - 
            667355*mu + 94608*Dla*z3 + 699840*mu*z3) + 
          2*mu^3*(Dla*mu*(293434 - 352512*z3) + 100*mu^2*
             (-10585 + 11664*z3) - 3*Dla^2*(297497 + 89424*z3)) - 
          2*la*mu^2*(40*mu^2*(70259 - 80352*z3) + Dla*mu*(-1321649 + 
              86832*z3) + 3*Dla^2*(740629 + 182088*z3)) + 
          la^3*mu*(10*mu*(-487081 + 366768*z3) + 
            Dla*(1951769 + 428328*z3))) - 2*mu^3*(5*la^6*(-13543 + 3240*z3) + 
          la^5*mu*(-538319 + 213192*z3) + 4*mu^3*
           (Dla^2*mu*(29327 - 182736*z3) - 20*Dla*mu^2*(401 + 6480*z3) + 
            9*Dla^3*(43021 + 6912*z3) + 20*mu^3*(-10585 + 11664*z3)) + 
          la^4*mu*(20*mu*(-88997 + 54756*z3) + Dla*(368319 + 78408*z3)) - 
          2*la*mu^3*(4*mu^2*(333961 - 379728*z3) + 8*Dla*mu*
             (-15037 + 35316*z3) + 3*Dla^2*(380401 + 184032*z3)) + 
          2*la^2*mu^2*(4*Dla*mu*(217241 + 17172*z3) - 
            5*Dla^2*(117053 + 36936*z3) + 2*mu^2*(-948391 + 1021248*z3)) + 
          2*la^3*mu^2*(2*Dla*(385361 + 75492*z3) + 
            mu*(-1641517 + 1433376*z3))) - 2*Dmu^2*mu*
         (-(la^6*(483455 - 145800*z3 + 81*dc*(2575 + 544*z3))) + 
          la^5*mu*(-2209043 + 2114424*z3 + 9*dc*(-151397 + 31104*z3)) + 
          4*la^3*mu^2*(-1008*Dla*(-529 + 162*z3) + 27*dc*mu*
             (-54871 + 36288*z3) + 8*mu*(-463606 + 763263*z3)) + 
          8*la^2*mu^3*(144*dc*mu*(-4451 + 3528*z3) - 
            6*Dla*(-60847 + 43416*z3) + 5*mu*(-544525 + 846288*z3)) + 
          16*mu^5*(Dla*(49233 - 89424*z3) + mu*(-382435 + 524880*z3 + 
              18*dc*(-1631 + 1656*z3))) + 8*la*mu^4*
           (Dla*(196932 - 357696*z3) + mu*(-2250949 + 3229632*z3 + 
              144*dc*(-2069 + 1863*z3))) + 2*la^4*mu*
           (Dla*(822783 + 56376*z3) + mu*(-3162613 + 5049864*z3 + 
              45*dc*(-42673 + 21312*z3))) + 3*Dka*(la + 2*mu)*
           (4*la^3*mu^2*(-1763526 - 584887*dc + 1254528*z3 + 378432*dc*z3) + 
            8*mu^5*(-499891 + 448848*z3 + 3*dc*(-9329 + 9360*z3)) + 
            la^5*(-739855 + 42120*z3 + dc*(-289013 + 11232*z3)) + 
            48*la^2*mu^3*(-237368 + 198954*z3 + dc*(-48027 + 37368*z3)) + 
            8*la*mu^4*(-1302881 + 1143288*z3 + 3*dc*(-48623 + 42624*z3)) + 
            la^4*mu*(-2619401 + 1262088*z3 + dc*(-1180855 + 568512*z3)))) - 
        dc*mu^3*(la + 2*mu)*(la^5*(-97175 + 36288*z3) + 
          la^4*mu*(-598829 + 282528*z3) + 2*mu^3*
           (Dla*mu*(361153 - 373248*z3) - 36*Dla^2*(5767 + 5544*z3) + 
            2*mu^2*(-995 + 10368*z3)) + la*mu^2*
           (Dla*mu*(2066201 - 1684800*z3) - 252*Dla^2*(1769 + 3168*z3) + 
            16*mu^2*(-30833 + 30456*z3)) + 6*Dka^3*(la + 2*mu)^2*
           (mu^3*(-14935 + 20736*z3) + la^3*(-178055 + 72576*z3) + 
            3*la^2*mu*(-138761 + 91584*z3) + la*mu^2*(-269939 + 222912*z3)) + 
          la^3*mu*(Dla*(509425 - 176256*z3) + mu*(-1351553 + 806112*z3)) + 
          la^2*mu^2*(-2*Dla*(-935687 + 504144*z3) + 
            mu*(-1330859 + 1005696*z3)) + 6*Dka^2*(la + 2*mu)*
           (la^4*(-181513 + 72576*z3) + la^3*mu*(-761099 + 419904*z3) + 
            2*mu^3*(Dla*(207038 - 139968*z3) + mu*(233 + 20736*z3)) + 
            la^2*mu*(28*Dla*(19303 + 432*z3) + 9*mu*(-114361 + 85824*z3)) + 
            la*mu^2*(Dla*(909732 - 359424*z3) + mu*(-465973 + 466560*z3))) + 
          Dka*(5*la^5*(-97175 + 36288*z3) + 5*la^4*mu*(-598829 + 282528*z3) + 
            la^2*mu^2*(8963682*Dla - 6654295*mu - 3999456*Dla*z3 + 
              5028480*mu*z3) - 2*mu^3*(10*mu^2*(995 - 10368*z3) + 
              18*Dla^2*(37847 + 27504*z3) + 15*Dla*mu*(-111931 + 
                100224*z3)) + la*mu^2*(Dla*mu*(9791733 - 6744384*z3) + 
              80*mu^2*(-30833 + 30456*z3) - 12*Dla^2*(179267 + 165024*z3)) + 
            la^3*mu*(Dla*(2453649 - 689472*z3) + 5*mu*(-1351553 + 
                806112*z3)))) + Dmu*mu^2*(2*la^5*mu*(-1696756 - 1374457*dc + 
            229020*dc^2 + 1144368*z3 + 799632*dc*z3) + 
          la^6*(-551170 + 76470*dc^2 + 162000*z3 + 
            dc*(-399157 + 181440*z3)) + 2*la^3*mu^2*
           (mu*(-9458472 - 5218543*dc + 673050*dc^2 + 14471136*z3 + 
              4694112*dc*z3) + 2*Dla*(1741492 - 62856*z3 + 27*dc*(41977 + 
                10464*z3))) + 2*la^2*mu^2*(-300*Dla^2*(9193 + 1296*z3) + 
            mu^2*(-12899248 - 3633051*dc + 509250*dc^2 + 19859904*z3 + 
              4188672*dc*z3) - 4*Dla*mu*(88*(-5659 + 7047*z3) + 
              9*dc*(-127007 + 26496*z3))) + 8*mu^4*
           (-6*Dla^2*(72461 + 2592*z3) - 4*Dla*mu*(36485 + 93960*z3 + 
              27*dc*(-4307 + 2256*z3)) + mu^2*(9210*dc^2 + 960*(-907 + 
                1215*z3) + dc*(42599 + 51840*z3))) + 16*la*mu^3*
           (-3*Dla^2*(72461 + 2592*z3) + Dla*mu*(102803 - 455544*z3 - 
              9*dc*(-64333 + 26064*z3)) + mu^2*(26490*dc^2 + 20*(-62999 + 
                91692*z3) + dc*(-105647 + 224208*z3))) + 
          24*Dka^2*(la + 2*mu)^2*(2*la*mu^3*(-706788 + 7295*dc^2 + 
              534384*z3 + 8*dc*(-17219 + 14256*z3)) + 
            la^4*(12745*dc^2 - 25*(9869 + 648*z3) + dc*(-113915 + 
                26784*z3)) + 2*mu^4*(1535*dc^2 + 3*dc*(-4913 + 5760*z3) + 
              4*(-77869 + 65232*z3)) + la^3*mu*(-691602 + 25360*dc^2 + 
              228096*z3 + dc*(-360641 + 206496*z3)) + la^2*mu^2*
             (-1335050 + 27080*dc^2 + 805680*z3 + dc*(-490573 + 
                350352*z3))) + la^4*mu*(8*Dla*(345697 + 48924*z3 + 
              72*dc*(1573 + 1206*z3)) + 3*mu*(359000*dc^2 + 48*(-67193 + 
                80244*z3) + dc*(-2511937 + 1831680*z3))) + 
          Dka*(la + 2*mu)*(3*la^5*(-1013330 + 101960*dc^2 + 123120*z3 + 
              7*dc*(-90569 + 36288*z3)) + 4*la^4*mu*(305100*dc^2 + 
              9*dc*(-258257 + 145656*z3) + 5*(-702511 + 321408*z3)) + 
            16*la^2*mu^2*(Dla*(979356 + dc*(648039 - 169776*z3) - 7938*z3) + 
              mu*(-3228109 + 103125*dc^2 + 3244212*z3 + 8319*dc*(-121 + 
                  108*z3))) + 12*mu^4*(-12*Dla*(-45449 + 19512*z3 + 
                dc*(-44261 + 25776*z3)) + mu*(12280*dc^2 + 
                60*(-24163 + 25488*z3) + dc*(16705 + 72576*z3))) + 
            2*la*mu^3*(mu*(-22817716 - 2908311*dc + 387000*dc^2 + 
                24115968*z3 + 3613248*dc*z3) - 24*Dla*(-354338 + 68904*z3 + 
                dc*(-287215 + 135216*z3))) + la^3*mu*
             (36*Dla*(319540 + 57240*z3 + dc*(111233 + 35712*z3)) + 
              mu*(1867200*dc^2 + 27*dc*(-650381 + 478848*z3) + 
                4*(-8132791 + 6892128*z3)))))))/(21233664*(la + 2*mu)^6*Pi^6)
 
eta = -1/18432*(20*Dmu^2*(17*la^4 + 14*la^3*mu + 10*la^2*mu^2 - 8*la*mu^3 - 
          4*mu^4) - 2*Dmu*mu*((340 + 39*dc)*(1 + 2*Dka)*la^4 + 
          2*(445 + 156*dc)*(1 + 2*Dka)*la^3*mu + 
          4*mu^3*(-80*Dla + (-20 + 81*dc)*(1 + 2*Dka)*mu) + 
          2*la^2*mu*(-305*Dla + (260 + 393*dc)*(1 + 2*Dka)*mu) + 
          2*la*mu^2*(-160*Dla + (80 + 399*dc)*(1 + 2*Dka)*mu)) + 
        mu^2*((39*dc*(1 + 3*Dka + 3*Dka^2) + 10*(34 + 102*Dka + 117*Dka^2))*
           la^4 + 12*(26*dc*(1 + 3*Dka + 3*Dka^2) + 
            25*(5 + 15*Dka + 18*Dka^2))*la^3*mu + 6*la*mu^2*
           (-5*(92 + 5*dc)*(1 + 2*Dka)*Dla + 158*dc*(1 + 3*Dka + 3*Dka^2)*
             mu + 20*(4 + 12*Dka + 27*Dka^2)*mu) + 
          la^2*mu*(-1220*(1 + 2*Dka)*Dla + 861*dc*(1 + 3*Dka + 3*Dka^2)*mu + 
            50*(38 + 114*Dka + 153*Dka^2)*mu) + 
          4*mu^2*(265*Dla^2 - 5*(32 + 15*dc)*(1 + 2*Dka)*Dla*mu + 
            (81*dc*(1 + 3*Dka + 3*Dka^2) + 10*(-2 - 6*Dka + 9*Dka^2))*mu^2)))/
       ((la + 2*mu)^4*Pi^4) + (-5*Dmu*(la^2 + 2*la*mu + 2*mu^2) + 
       5*mu*((1 + Dka)*la^2 + 3*(1 + Dka)*la*mu + 
         mu*(-Dla + 2*(1 + Dka)*mu)))/(16*(la + 2*mu)^2*Pi^2) - 
     (5*dc^2*(1 + 2*Dka)*mu^3*(la + 2*mu)^2*(2549*(1 + 3*Dka + 4*Dka^2)*
          la^4 + 8902*(1 + 3*Dka + 4*Dka^2)*la^3*mu - 
         6*la^2*mu*(1915*(1 + 2*Dka)*Dla - 1556*(1 + 3*Dka + 4*Dka^2)*mu) + 
         mu^3*(-2535*(1 + 2*Dka)*Dla + 614*(1 + 3*Dka + 4*Dka^2)*mu) + 
         la*mu^2*(-11760*(1 + 2*Dka)*Dla + 3763*(1 + 3*Dka + 4*Dka^2)*mu)) + 
       32*Dka^3*mu^3*(la + 2*mu)^3*(5*la^3*(-10517 + 648*z3) + 
         20*mu^3*(-3235 + 2673*z3) + la^2*mu*(-115447 + 45846*z3) + 
         la*mu^2*(-130073 + 90234*z3)) - 2*Dmu^3*(5*la^6*(-13543 + 3240*z3) + 
         240*la*mu^5*(-10585 + 11664*z3) + 80*mu^6*(-10585 + 11664*z3) + 
         32*la^3*mu^3*(-70259 + 80352*z3) + 2*la^5*mu*(-132029 + 115992*z3) + 
         8*la^2*mu^4*(-405143 + 452304*z3) + 2*la^4*mu^2*
          (-482401 + 525528*z3)) + 2*Dka*mu^3*(la + 2*mu)*
        (25*la^5*(-13543 + 3240*z3) + 5*la^4*mu*(-402889 + 180792*z3) + 
         10*la^2*mu^2*(355279*Dla - 667355*mu - 24624*Dla*z3 + 
           699840*mu*z3) - 2*la*mu^2*(40*mu^2*(70259 - 80352*z3) + 
           Dla^2*(793685 + 9720*z3) + 36*Dla*mu*(-30577 + 11916*z3)) + 
         2*mu^3*(-88*Dla*mu*(-2329 + 2592*z3) + 100*mu^2*
            (-10585 + 11664*z3) + Dla^2*(-464093 + 167184*z3)) + 
         la^3*mu*(159*Dla*(8033 + 216*z3) + 10*mu*(-487081 + 366768*z3))) + 
       4*Dka^2*mu^3*(la + 2*mu)^2*(40*la^4*(-9964 + 1053*z3) + 
         30*la^3*mu*(-54151 + 18900*z3) + 3*la*mu^2*(359444*Dla - 867845*mu - 
           45792*Dla*z3 + 799200*mu*z3) + mu^3*(Dla*(314267 - 111456*z3) + 
           10*mu*(-113041 + 108864*z3)) + la^2*mu*(Dla*(1039123 + 85536*z3) + 
           5*mu*(-534797 + 378432*z3))) + 2*mu^3*(5*la^6*(-13543 + 3240*z3) + 
         la^5*mu*(-538319 + 213192*z3) - 2*la^2*mu^2*
          (2*mu^2*(948391 - 1021248*z3) + 25*Dla^2*(9193 + 1296*z3) + 
           9*Dla*mu*(-102269 + 11232*z3)) + 
         2*mu^3*(4*Dla*mu^2*(16411 - 29808*z3) - 2*Dla^2*mu*
            (72461 + 2592*z3) + 3*Dla^3*(43021 + 6912*z3) + 
           40*mu^3*(-10585 + 11664*z3)) + la^4*mu*(Dla*(274261 + 18792*z3) + 
           20*mu*(-88997 + 54756*z3)) - 2*la*mu^3*
          (4*mu^2*(333961 - 379728*z3) + 4*Dla*mu*(-105283 + 57024*z3) + 
           Dla^2*(532111 + 67392*z3)) + 2*la^3*mu^2*
          (2*Dla*(318697 + 5184*z3) + mu*(-1641517 + 1433376*z3))) + 
       2*Dmu^2*mu*(3*la^6*(-67715 + 16200*z3 + 4*dc*(-8777 + 1080*z3)) + 
         la^5*mu*(-1066435 + 677160*z3 + 3*dc*(-210331 + 82944*z3)) + 
         8*mu^5*(Dla*(16411 - 29808*z3) + 3*mu*(-105850 + 116640*z3 + 
             dc*(-5179 + 6048*z3))) + 4*la*mu^4*(Dla*(65644 - 119232*z3) + 
           mu*(-1938122 + 2159136*z3 + 3*dc*(-66863 + 64800*z3))) + 
         2*la^3*mu^2*(-336*Dla*(-529 + 162*z3) + mu*(-3615820 + 4030560*z3 + 
             9*dc*(-133013 + 97632*z3))) + Dka*(la + 2*mu)*
          (8*mu^5*(-570215 + 524880*z3 + 81*dc*(-213 + 304*z3)) + 
           72*la*mu^4*(-166289 + 151272*z3 + 9*dc*(-1769 + 1792*z3)) + 
           la^5*(-735415 + 145800*z3 + 9*dc*(-47041 + 13536*z3)) + 
           16*la^2*mu^3*(130*(-6289 + 5589*z3) + 9*dc*(-18053 + 15768*z3)) + 
           12*la^3*mu^2*(-644722 + 513216*z3 + 3*dc*(-81107 + 60480*z3)) + 
           la^4*mu*(-2718737 + 1656936*z3 + 9*dc*(-175183 + 107712*z3))) + 
         la^4*mu*(Dla*(274261 + 18792*z3) + 6*mu*(-541649 + 543672*z3 + 
             dc*(-275381 + 167616*z3))) + 4*la^2*mu^3*
          (Dla*(121694 - 86832*z3) + mu*(-2496502 + 2833056*z3 + 
             dc*(-478047 + 406944*z3)))) + dc*mu^3*(la + 2*mu)*
        (la^5*(-97175 + 36288*z3) + la^4*mu*(-598829 + 282528*z3) + 
         la*mu^2*(3*Dla*mu*(477791 - 281664*z3) - 12*Dla^2*
            (22373 + 16416*z3) + 16*mu^2*(-30833 + 30456*z3)) + 
         2*mu^3*(-9*Dla^2*(9511 + 5472*z3) + 2*mu^2*(-995 + 10368*z3) - 
           3*Dla*mu*(-80563 + 63936*z3)) + 2*Dka^3*(la + 2*mu)^2*
          (mu^3*(-41717 + 41472*z3) + la^3*(-388103 + 145152*z3) + 
           3*la*mu^2*(-194899 + 148608*z3) + 3*la^2*mu*(-299177 + 
             183168*z3)) + la^3*mu*(Dla*(372921 - 80352*z3) + 
           mu*(-1351553 + 806112*z3)) + la^2*mu^2*
          (-324*Dla*(-4141 + 1504*z3) + mu*(-1330859 + 1005696*z3)) + 
         2*Dka^2*(la + 2*mu)*(14*la^4*(-34007 + 12960*z3) + 
           8*la^3*mu*(-250057 + 131220*z3) + 2*la*mu^2*(806694*Dla - 
             633215*mu - 296136*Dla*z3 + 583200*mu*z3) + 
           4*mu^3*(-9*Dla*(-18973 + 11592*z3) + mu*(-6371 + 25920*z3)) + 
           3*la^2*mu*(Dla*(338335 - 15984*z3) + 12*mu*(-75649 + 53640*z3))) + 
         Dka*(5*la^5*(-97175 + 36288*z3) + 5*la^4*mu*(-598829 + 282528*z3) + 
           la^2*mu^2*(6178730*Dla - 6654295*mu - 1915488*Dla*z3 + 
             5028480*mu*z3) + la*mu^2*(Dla*mu*(6534037 - 3385152*z3) - 
             36*Dla^2*(32363 + 10656*z3) + 80*mu^2*(-30833 + 30456*z3)) - 
           2*mu^3*(10*mu^2*(995 - 10368*z3) + 18*Dla^2*(16999 + 5328*z3) + 
             Dla*mu*(-1088981 + 777600*z3)) + la^3*mu*
            (Dla*(1728101 - 305856*z3) + 5*mu*(-1351553 + 806112*z3)))) - 
       Dmu*mu^2*(3*la^6*(-135430 + 12745*dc^2 + 32400*z3 + 
           dc*(-97175 + 36288*z3)) + 4*la^5*mu*(-670348 + 57255*dc^2 + 
           329184*z3 + 6*dc*(-83609 + 41040*z3)) + 
         8*mu^4*(-(Dla^2*(72461 + 2592*z3)) - 4*Dla*mu*(-16411 + 29808*z3 + 
             3*dc*(-15517 + 9504*z3)) + 3*mu^2*(-211700 + 1535*dc^2 + 
             233280*z3 + dc*(-995 + 10368*z3))) + 
         8*la*mu^3*(-(Dla^2*(72461 + 2592*z3)) - 6*Dla*mu*
            (-46035 - 84152*dc + 38880*z3 + 44928*dc*z3) + 
           2*mu^2*(13245*dc^2 + 128*(-7699 + 8667*z3) + 
             6*dc*(-20887 + 23760*z3))) + la^4*mu*
          (2*Dla*(548522 + 37584*z3 + 9*dc*(27449 + 5472*z3)) + 
           mu*(-8130064 + 538500*dc^2 + 6612192*z3 + 21*dc*(-264767 + 165024*
                z3))) + 2*Dka^2*(la + 2*mu)^2*
          (12*mu^4*(-361333 + 1535*dc^2 + 311904*z3 + 
             9*dc*(-1775 + 1824*z3)) + 3*la^2*mu^2*(-3011506 + 54160*dc^2 + 
             2066688*z3 + 99*dc*(-11381 + 8304*z3)) + 
           2*la^3*mu*(-2269703 + 76080*dc^2 + 1045224*z3 + 
             24*dc*(-52772 + 31401*z3)) + 6*la^4*(12745*dc^2 + 
             30*(-8647 + 756*z3) + dc*(-138955 + 40608*z3)) + 
           4*la*mu^3*(21885*dc^2 + 9*dc*(-52153 + 42408*z3) + 
             5*(-495145 + 400464*z3))) + 2*la^3*mu^2*
          (Dla*(1630276 - 88128*z3 - 3*dc*(-374665 + 35424*z3)) + 
           3*mu*(-2669420 + 112175*dc^2 + 2799360*z3 + 
             dc*(-1330859 + 1005696*z3))) + 2*la^2*mu^2*
          (-50*Dla^2*(9193 + 1296*z3) + 2*Dla*mu*(776620 - 336960*z3 - 
             9*dc*(-115747 + 46368*z3)) + mu^2*(254625*dc^2 + 
             81*dc*(-37747 + 33472*z3) + 4*(-2634607 + 2949696*z3))) + 
         Dka*(la + 2*mu)*(12*la^4*mu*(-743475 - 549233*dc + 50850*dc^2 + 
             397440*z3 + 280584*dc*z3) + la^5*(-1886570 + 152940*dc^2 + 
             421200*z3 + dc*(-1349993 + 471744*z3)) + 
           4*mu^4*(Dla*(539804 + dc*(652068 - 440640*z3) - 339552*z3) + 
             mu*(-2939880 - 60509*dc + 18420*dc^2 + 3032640*z3 + 134784*dc*
                z3)) + 2*la*mu^3*(mu*(-15671528 - 2524631*dc + 193500*dc^2 + 
               16257024*z3 + 2389824*dc*z3) - 8*Dla*(-295438 + 79704*z3 + 9*
                dc*(-42929 + 25776*z3))) + 8*la^2*mu^2*
            (-36*Dla*(-17236 + 3213*z3 + 3*dc*(-5599 + 2544*z3)) + 
             mu*(103125*dc^2 + 54*(-80231 + 80268*z3) + 4*dc*(-380855 + 
                 302778*z3))) + la^3*mu*(4*Dla*(954172 + 14904*z3 - 9*dc*
                (-57179 + 2880*z3)) + 3*mu*(311200*dc^2 + 7*dc*(-602059 + 
                 407808*z3) + 8*(-885883 + 774144*z3))))))/
      (21233664*(la + 2*mu)^6*Pi^6)
 
INSTRUCTIONS = "All RG functions up to 3 loops for the quenched disordered \
membranes in their flat phase with both longitudinal and transverse \
deformations (S. Metayer and D. Mouhanna '22) has been imported, please use: \
betamu, betala, betaDmu, betaDla, betaDka, eta. Recall that: mu=mu, \
la=lambda, ka=kappa, Dx=Delta_x, eta=eta and z3=Zeta_3 the Riemann zeta \
function at integer value 3."
